A Randomized Runge-Kutta Method for time-irregular delay differential equations

In this paper we investigate the existence, uniqueness and approximation of solutions of delay differential equations (DDEs) with the right-hand side functions $f=f(t,x,z)$ that are Lipschitz continuous with respect to $x$ but only H\"older continuous with respect to $(t,z)$. We give a construction of the randomized two-stage Runge-Kutta scheme for DDEs and investigate its upper error bound in the $L^p(\Omega)$-norm for $p\in [2,+\infty)$. Finally, we report on results of numerical experiments.

==> RandRKDDE.py <==
import numpy as np

def f(t,x,z):
    return [...]



def randEM_full(tau, initial_func, h, f,n_taus):

    # input:    delay lag tau, the initial function over [-tau, 0],  
    #            stepsize h, drift function f,
    #            number of intervals of length tau n_taus
    # output:   
    #  one trajectory of the randomized Runge-Kutta method

    ###to get numerical evaluation:
    
    #number of steps within one interval with length tau
    N=int(tau/h) 
                    
    #Initiate the solution 'matrix', where the first column 
    #corresponds to the delay conditions over [-tau, 0] 
    sol = np.zeros((N+ 1,n_taus+1))
    
    #setting the initial conditions on grid point over [-tau, 0] 
    grid_delay = - tau + h *np.arange(0, N) 
    sol[:,0] = np.array([initial_func(grid_delay[i])\
                         for i in range(len(grid_delay))])

        
    #for each interval [(j-1)*tau, j*tau]     
    for j in range(1, n_taus+1):   
        
        # collect the grid points over 	[(j-1)*tau, j*tau]  
        grid = (j-1)* tau + h *np.arange(0, N)  
        
        sol[0,j] = sol[-1,j-1]
        
        if j-1==0:

            for i in range(1,N+1):

                # step (j1):
                gamma=np.random.rand() 
                rand_time=grid[i-1]+gamma*h
                rand_h=gamma*h
            
                # step (j2):
                sol_delay_inter=initial_func(rand_time-tau)

                # step (j3):
                drift_inter=rand_h*f(grid[i-1], sol[i-1,j],\
                                     initial_func(grid[i-1]-tau))
                sol_inter = sol[i-1,j]+drift_inter 
            

                # step (j4):
                drift=h*f(rand_time, sol_inter, sol_delay_inter)
                sol[i,j] = sol[i-1,j]+drift               
        
        else:        
                      
            for i in range(1,N+1):

                # step (j1):
                gamma=np.random.rand() 
                rand_time=grid[i-1]+gamma*h
                rand_h=gamma*h

                # step (j2):
                drift_delay=rand_h*f(grid[i-1]-tau, sol[i-1,j-1],\
                                     sol[i-1,j-2])
                sol_delay_inter = sol[i-1,j-1]+drift_delay

                # step (j3):
                drift_inter=rand_h*f(grid[i-1], sol[i-1,j],\
                                     sol[i-1,j-1])
                sol_inter = sol[i-1,j]+drift_inter 


                # step (j4):
                drift=h*f(rand_time, sol_inter, sol_delay_inter)
                sol[i,j] = sol[i-1,j]+drift             
        
    return sol

